Serenity: Library Based Python Code Analysis for Code Completion and Automated Machine Learning

Dynamically typed languages such as Python have become very popular. Among other strengths, Python's dynamic nature and its straightforward linking to native code have made it the de-facto language for many research areas such as Artificial Intelligence. This flexibility, however, makes static analysis very hard. While creating a sound, or a soundy, analysis for Python remains an open problem, we present in this work Serenity, a framework for static analysis of Python that turns out to be sufficient for some tasks. The Serenity framework exploits two basic mechanisms: (a) reliance on dynamic dispatch at the core of language translation, and (b) extreme abstraction of libraries, to generate an abstraction of the code. We demonstrate the efficiency and usefulness of Serenity's analysis in two applications: code completion and automated machine learning. In these two applications, we demonstrate that such analysis has a strong signal, and can be leveraged to establish state-of-the-art performance, comparable to neural models and dynamic analysis respectively.

==> code/multi_class_svm.py <==
"""
==============================
Crammer-Singer Multi-Class SVM
==============================

Comparing different solvers on a standard multi-class SVM problem.
"""

from time import time
import numpy as np

#from sklearn.datasets import fetch_mldata
from sklearn.datasets import load_digits
from sklearn.cross_validation import train_test_split
from sklearn.svm import LinearSVC

from pystruct.models import MultiClassClf
from pystruct.learners import (NSlackSSVM, OneSlackSSVM,
                               SubgradientSSVM, FrankWolfeSSVM)

# do a binary digit classification
#digits = fetch_mldata("USPS")
digits = load_digits()
X, y = digits.data, digits.target
#X = X / 255.
X = X / 16.
#y = y.astype(np.int) - 1
X_train, X_test, y_train, y_test = train_test_split(X, y)

# we add a constant 1 feature for the bias
X_train_bias = np.hstack([X_train, np.ones((X_train.shape[0], 1))])
X_test_bias = np.hstack([X_test, np.ones((X_test.shape[0], 1))])

model = MultiClassClf(n_features=X_train_bias.shape[1], n_classes=10)
n_slack_svm = NSlackSSVM(model, verbose=2, check_constraints=False, C=0.1,
                         batch_size=100, tol=1e-2)
one_slack_svm = OneSlackSSVM(model, verbose=2, C=.10, tol=.001)
subgradient_svm = SubgradientSSVM(model, C=0.1, learning_rate=0.000001,
                                  max_iter=1000, verbose=0)

fw_bc_svm = FrankWolfeSSVM(model, C=.1, max_iter=50)
fw_batch_svm = FrankWolfeSSVM(model, C=.1, max_iter=50, batch_mode=True)

# n-slack cutting plane ssvm
start = time()
n_slack_svm.fit(X_train_bias, y_train)
time_n_slack_svm = time() - start
y_pred = np.hstack(n_slack_svm.predict(X_test_bias))
print("Score with pystruct n-slack ssvm: %f (took %f seconds)"
      % (np.mean(y_pred == y_test), time_n_slack_svm))

## 1-slack cutting plane ssvm
start = time()
one_slack_svm.fit(X_train_bias, y_train)
time_one_slack_svm = time() - start
y_pred = np.hstack(one_slack_svm.predict(X_test_bias))
print("Score with pystruct 1-slack ssvm: %f (took %f seconds)"
      % (np.mean(y_pred == y_test), time_one_slack_svm))

#online subgradient ssvm
start = time()
subgradient_svm.fit(X_train_bias, y_train)
time_subgradient_svm = time() - start
y_pred = np.hstack(subgradient_svm.predict(X_test_bias))

print("Score with pystruct subgradient ssvm: %f (took %f seconds)"
      % (np.mean(y_pred == y_test), time_subgradient_svm))

# the standard one-vs-rest multi-class would probably be as good and faster
# but solving a different model
libsvm = LinearSVC(multi_class='crammer_singer', C=.1)
start = time()
libsvm.fit(X_train, y_train)
time_libsvm = time() - start
print("Score with sklearn and libsvm: %f (took %f seconds)"
      % (libsvm.score(X_test, y_test), time_libsvm))


start = time()
fw_bc_svm.fit(X_train_bias, y_train)
y_pred = np.hstack(fw_bc_svm.predict(X_test_bias))
time_fw_bc_svm = time() - start
print("Score with pystruct frankwolfe block coordinate ssvm: %f (took %f seconds)" %
      (np.mean(y_pred == y_test), time_fw_bc_svm))

start = time()
fw_batch_svm.fit(X_train_bias, y_train)
y_pred = np.hstack(fw_batch_svm.predict(X_test_bias))
time_fw_batch_svm = time() - start
print("Score with pystruct frankwolfe batch ssvm: %f (took %f seconds)" %
      (np.mean(y_pred == y_test), time_fw_batch_svm))

